An FFT-Accelerated Boundary Integral Equation Method for Wave Scattering by Smooth Surfaces in Three Dimensions

For wave scattering by axisymmetric surfaces, the fast Fourier transform (FFT) method provides an effective tool to accelerate standard boundary integral equation (BIE) solvers. Surface BIEs can be decoupled into a series of curve integral equations on the generating curve, due to the convolution-like integral operators. The Fourier coefficients of the three-dimensional fundamental kernels can be rapidly computed through three-term recurrence relations based on Miller's algorithm. Such well-established techniques break down for nonaxisymmetric surfaces. This paper proposes a novel FFT-accelerated boundary integral method for wave scattering by smooth surfaces of arbitrary shapes. The Fourier coefficients of the singular kernels now satisfy higher-order recurrence relations. Although they can be solved with an optimal linear complexity by the standard Olver's algorithm, it turns out that a singularity swapping approach that rewrites each kernel as the product of a smooth function and an axisymmetric-related singular factor is realistically much faster. Consequently, Miller's algorithm together with the standard FFT convolution yields an ${\cal O}(M\log M)$ approach for evaluating the ${\cal O}(M)$ Fourier coefficients of the kernels, attaining exactly the same order of complexity for axisymmetric surfaces! With such FFT-based efficient procedures, we rewrite the surface BIEs in terms of ${\cal O}(M)$ curve integrals, which are proved to exhibit logarithmic singularities, discretize them by panel-based generalized Gaussian quadratures, and obtain spectrally accurate linear systems to approximate the wavefields. Extensive numerical experiments are carried out to demonstrate the effectiveness and spectral accuracy of the new approach.

==> figures/conv_err_S.m <==
%%

figure(1)
clf
load ex3_time_err_k_16_fixNchunck_Kp.mat

t = tiledlayout(1,1);
ax1 = axes(t);


semilogy(ax1, Nmodes, Err,'r+-','LineWidth',1.8)
xlabel(ax1,'$2M$','Interpreter','latex')
ylabel(ax1,'$E_{rel}$','Interpreter','latex')
ax1.XColor = 'r';
ax1.YColor = 'r';
%hold on
set(gca,'YDir','normal','FontSize',12,'FontWeight','bold','Layer','top');

set(gca,'ytick',[1e-12 1e-10 1e-8 1e-6 1e-4 1e-2],...
  'yticklabel',{'10^{-12}','10^{-10}','10^{-8}', '10^{-6}', '10^{-4}','10^{-2}'})
load ex3_time_err_k_16_fixNmodes_Kp.mat

ax2 = axes(t);
semilogy(ax2,Nchunck,Err,'ko-','linewidth',1.8)
ax2.XAxisLocation = 'top';
ax2.YAxisLocation = 'right';
ax2.Color = 'none';
ax1.Box = 'off';
ax2.Box = 'off';

xlabel(ax2,'$N_p$','Interpreter','latex')
ylabel(ax2,'$E_{rel}$','Interpreter','latex')

%semilogy(Nmodes, TimePrep,'o-','LineWidth',1.8)

%axis([20 120 0 800])
set(gca,'YDir','normal','FontSize',12,'FontWeight','bold','Layer','top');
set(gca,'ytick',[1e-12 1e-10 1e-8 1e-6 1e-4 1e-2],...
  'yticklabel',{'10^{-12}','10^{-10}','10^{-8}', '10^{-6}', '10^{-4}','10^{-2}'})

saveTightFigure(gcf,10,8,'ex3_conv_Kp.pdf');
return;


legend('Closed Surface', 'Torus');
legend1 = legend(gca,'show');
set(legend1,...
    'Position',[0.192457204554378 0.770944154417049 0.450530035335689 0.128639178916285],...
    'FontSize',12,...
    'FontName','Helvetica Neue');


set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
%set(gca,'ytick',[1e-11 1e-10 1e-9 1e-8 1e-7 1e-6 1e-5 1e-4 1e-3 1e-2 1e-1 1e-0],...
%  'yticklabel',{'10^{-11}','10^{-10}','10^{-9}', '10^{-8}', '10^{-7}', '10^{-6}', '10^{-5}', '10^{-4}', '10^{-3}', '10^{-2}', '10^{-1}', '10^{0}'})

saveTightFigure(gcf,10,10,'ex1_ex3_S_modes.pdf');

%%



figure(2)
clf
load ex1_time_err_k_16_fixNmodes.mat

plot(Nchunck, TimePrep,'+-','LineWidth',1.8)

hold on

load ex3_time_err_k_16_fixNmodes.mat

plot(Nchunck, TimePrep,'o-','LineWidth',1.8)

axis([2 28 0 800])

legend('Closed surface', 'Torus');
legend1 = legend(gca,'show');
set(legend1,...
    'Position',[0.192457204554378 0.770944154417049 0.450530035335689 0.128639178916285],...
    'FontSize',12,...
    'FontName','Helvetica Neue');

xlabel('$N_p$','Interpreter','latex')
ylabel('$T_{cor}$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
%set(gca,'ytick',[1e-11 1e-10 1e-9 1e-8 1e-7 1e-6 1e-5 1e-4 1e-3 1e-2 1e-1 1e-0],...
%  'yticklabel',{'10^{-11}','10^{-10}','10^{-9}', '10^{-8}', '10^{-7}', '10^{-6}', '10^{-5}', '10^{-4}', '10^{-3}', '10^{-2}', '10^{-1}', '10^{0}'})

saveTightFigure(gcf,10,10,'ex1_ex3_S_panels.pdf');

==> figures/plot_time_K.m <==
%% Fixed Nchunck

figure(1)
clf
ex1 = load('ex1_time_err_k_16_fixNchunck_K_AGM.mat');
ex3 = load('ex3_time_err_k_16_fixNchunck_K_AGM.mat');

plot(ex1.Nmodes,ex1.TimePrep,'+-','LineWidth',1.8)
hold on
plot(ex3.Nmodes,ex3.TimePrep,'o-','LineWidth',1.8)

axis([20 120 0 500])
legend1 = legend('Closed surface','Torus');
set(legend1, ...
    'Position',[0.218029250098155 0.770944154417049 0.455830388692579 0.128639178916285], ...
    'FontSize',12,'FontName','Helvetica Neue');
xlabel('$2M$','Interpreter','latex')
ylabel('$T_{cor}(s)$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_K_modes.pdf');

%% Fixed Nmodes

figure(2)
clf
ex1 = load('ex1_time_err_k_16_fixNmodes_K_AGM.mat');
ex3 = load('ex3_time_err_k_16_fixNmodes_K_AGM.mat');

plot(ex1.Nchunck,ex1.TimePrep,'+-','LineWidth',1.8)
hold on
plot(ex3.Nchunck,ex3.TimePrep,'o-','LineWidth',1.8)

legend1 = legend('Closed surface','Torus');
set(legend1, ...
    'Position',[0.217151648998822 0.770944154417049 0.450530035335689 0.128639178916285], ...
    'FontSize',12,'FontName','Helvetica Neue');
xlabel('$N_p$','Interpreter','latex')
ylabel('$T_{cor}(s)$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_K_panels.pdf');


==> figures/plot_time_Kp.m <==
%% Fixed Nchunck

figure(1)
clf
ex1 = load('ex1_time_err_k_16_fixNchunck_Kp_AGM.mat');
ex3 = load('ex3_time_err_k_16_fixNchunck_Kp_AGM.mat');

plot(ex1.Nmodes,ex1.TimePrep,'+-','LineWidth',1.8)
hold on
plot(ex3.Nmodes,ex3.TimePrep,'o-','LineWidth',1.8)

axis([20 120 0 500])
legend1 = legend('Closed surface','Torus');
set(legend1, ...
    'Position',[0.218029250098155 0.770944154417049 0.455830388692579 0.128639178916285], ...
    'FontSize',12,'FontName','Helvetica Neue');
xlabel('$2M$','Interpreter','latex')
ylabel('$T_{cor}$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_Kp_modes.pdf');

%% Fixed Nmodes

figure(2)
clf
ex1 = load('ex1_time_err_k_16_fixNmodes_Kp_AGM.mat');
ex3 = load('ex3_time_err_k_16_fixNmodes_Kp_AGM.mat');

plot(ex1.Nchunck,ex1.TimePrep,'+-','LineWidth',1.8)
hold on
plot(ex3.Nchunck,ex3.TimePrep,'o-','LineWidth',1.8)

legend1 = legend('Closed surface','Torus');
set(legend1, ...
    'Position',[0.217151648998822 0.770944154417049 0.450530035335689 0.128639178916285], ...
    'FontSize',12,'FontName','Helvetica Neue');
xlabel('$N_p$','Interpreter','latex')
ylabel('$T_{cor}$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_Kp_panels.pdf');


==> figures/plot_time_S.m <==
color_ex1 = [0 0.4470 0.7410];
color_ex3 = [0.8500 0.3250 0.0980];

%% Fixed Nchunck

figure(1)
clf
ex1_old = load('ex1_time_err_k_16_fixNchunck.mat');
ex1_new = load('ex1_time_err_k_16_fixNchunck_AGM.mat');
ex3_old = load('ex3_time_err_k_16_fixNchunck.mat');
ex3_new = load('ex3_time_err_k_16_fixNchunck_AGM.mat');

plot(ex1_old.Nmodes,ex1_old.TimePrep,'+--', ...
    'Color',color_ex1,'LineWidth',1.8)
hold on
plot(ex1_new.Nmodes,ex1_new.TimePrep,'+-', ...
    'Color',color_ex1,'LineWidth',1.8)
plot(ex3_old.Nmodes,ex3_old.TimePrep,'o--', ...
    'Color',color_ex3,'LineWidth',1.8)
plot(ex3_new.Nmodes,ex3_new.TimePrep,'o-', ...
    'Color',color_ex3,'LineWidth',1.8)

axis([20 120 0 800])
legend1 = legend('Closed surface-method1','Closed surface-method2', ...
    'Torus-method1','Torus-method2','Location','northwest');
set(legend1,'FontSize',10,'FontName','Helvetica Neue');
xlabel('$2M$','Interpreter','latex')
ylabel('$T_{cor}(s)$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_S_modes.pdf');

%% Fixed Nmodes

figure(2)
clf
ex1_old = load('ex1_time_err_k_16_fixNmodes.mat');
ex1_new = load('ex1_time_err_k_16_fixNmodes_AGM.mat');
ex3_old = load('ex3_time_err_k_16_fixNmodes.mat');
ex3_new = load('ex3_time_err_k_16_fixNmodes_AGM.mat');

plot(ex1_old.Nchunck,ex1_old.TimePrep,'+--', ...
    'Color',color_ex1,'LineWidth',1.8)
hold on
plot(ex1_new.Nchunck,ex1_new.TimePrep,'+-', ...
    'Color',color_ex1,'LineWidth',1.8)
plot(ex3_old.Nchunck,ex3_old.TimePrep,'o--', ...
    'Color',color_ex3,'LineWidth',1.8)
plot(ex3_new.Nchunck,ex3_new.TimePrep,'o-', ...
    'Color',color_ex3,'LineWidth',1.8)

axis([2 28 0 800])
legend1 = legend('Closed surface-method1','Closed surface-method2', ...
    'Torus-method1','Torus-method2','Location','northwest');
set(legend1,'FontSize',10,'FontName','Helvetica Neue');
xlabel('$N_p$','Interpreter','latex')
ylabel('$T_{cor}(s)$','Interpreter','latex')
set(gca,'YDir','normal','FontSize',14,'FontWeight','bold','Layer','top');
saveTightFigure(gcf,10,10,'ex1_ex3_S_panels.pdf');


==> figures/saveTightFigure.m <==
function saveTightFigure(hf, w, h, outfilename)

figuresize(hf,w,h,'centimeters');

saveas(hf,outfilename);
end


function figuresize( hf, w , h , u )
%FIGURESIZE Set a figure to a specific size
%
% When saving a figure as a PDF, it is necessary to set the
% figure size appropriately. This function sets the "paper size"
% sufficient that the figure is saved with a tight bounding box.
% It will also set the figure size on screen correspondingly.
%
% figuresize(width,height) - sets the figure size in centimeters
% figuresize(width,height,units) - sets the figure size in <units>
%
% <units> can be any of the standard Matlab lengths.
%
% Will Robertson
% 28 April 2010
%
% Copyright and licence information appended.

p = inputParser;
p.addRequired('width', @(x) isnumeric(x) && all(size(x)==1) );
p.addRequired('height',@(x) isnumeric(x) && all(size(x)==1) );
p.addOptional('units','centimeters',...
  @(x) any(strcmpi(x,{'normalized','centimeters','inches','points'})) );

p.parse( w, h, u );
w = p.Results.width;
h = p.Results.height;
u = p.Results.units;

p = 0.01;

set(hf,'Units',u);
screenpos = get(hf,'Position');

set(hf,...
  'Position',[screenpos(1:2) w h],...
  'PaperUnits',u,...
  'PaperPosition',[p*w p*h w h],...
  'PaperSize',[w*(1+2*p) h*(1+2*p)]);

end
% Copyright (c) 2010 Will Robertson, wspr 81 at gmail dot com
% All rights reserved.
%
% Distributed under the BSD licence in accordance with the wishes of the
% Matlab File Exchange. (Usually I'd pick the Apache License.)
%
% Redistribution and use in source and binary forms, with or without
% modification, are permitted provided that the following conditions are met:
%     * Redistributions of source code must retain the above copyright
%       notice, this list of conditions and the following disclaimer.
%     * Redistributions in binary form must reproduce the above copyright
%       notice, this list of conditions and the following disclaimer in the
%       documentation and/or other materials provided with the distribution.
%
% THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDER ''AS IS'' AND ANY
% EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
% WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
% DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER BE LIABLE FOR ANY
% DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
% (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
% LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
% ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
% (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
% THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> figures/savefig2.m <==
function [ ] = savefig2( filename )
%SAVEFIG Summary of this function goes here
%   Detailed explanation goes here
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset; 
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];


fig = gcf;
fig.PaperPositionMode = 'auto';
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(fig,filename,'-dpdf')

end


